Neuron as a reward-modulated combinatorial switch and a model of learning behavior

This paper proposes a neuronal circuitry layout and synaptic plasticity principles that allow the (pyramidal) neuron to act as a "combinatorial switch". Namely, the neuron learns to be more prone to generate spikes given those combinations of firing input neurons for which a previous spiking of the neuron had been followed by a positive global reward signal. The reward signal may be mediated by certain modulatory hormones or neurotransmitters, e.g., the dopamine. More generally, a trial-and-error learning paradigm is suggested in which a global reward signal triggers long-term enhancement or weakening of a neuron's spiking response to the preceding neuronal input firing pattern. Thus, rewards provide a feedback pathway that informs neurons whether their spiking was beneficial or detrimental for a particular input combination. The neuron's ability to discern specific combinations of firing input neurons is achieved through a random or predetermined spatial distribution of input synapses on dendrites that creates synaptic clusters that represent various permutations of input neurons. The corresponding dendritic segments, or the enclosed individual spines, are capable of being particularly excited, due to local sigmoidal thresholding involving voltage-gated channel conductances, if the segment's excitatory and absence of inhibitory inputs are temporally coincident. Such nonlinear excitation corresponds to a particular firing combination of input neurons, and it is posited that the excitation strength encodes the combinatorial memory and is regulated by long-term plasticity mechanisms. It is also suggested that the spine calcium influx that may result from the spatiotemporal synaptic input coincidence may cause the spine head actin filaments to undergo mechanical (muscle-like) contraction, with the ensuing cytoskeletal deformation transmitted to the axon initial segment where it may...

==> anc/RMCLS.pl <==
#
# This is perl program "RMCLS.pl" (Reward-Modulated Combination Learning System) that simulates the system described in Section 6 
# of the article "Neuron as a reward-modulated combinatorial switch and a model of learning behavior", Marat M. Rvachev, 
# Neural Networks 46 (2013) 62-74, DOI: 10.1016/j.neunet.2013.04.010
# http://www.sciencedirect.com/science/article/pii/S0893608013001263
# http://arxiv.org/abs/1109.4140
#
# Command line arguments: $clusterSize (denoted "n_c" in the article), $numClusters ("N_c"), $numClustersToFire ("M"), 
# $randomNeuronFiring (flag determining if the trial neuron firing is random or round-robin), 
# $numSimulations (the number of simulations to average over), $outputFile (the output file name)
#
# When run with various arguments the program produces results of Section 6 of the paper.
# For example, executing "RMCLS.pl 1 48 6 0 1000 outputFile" produces the black curve
# in Figure 15(b).
#
# A list of commands to produce results in Section 6 is in the file "run_RMCLS.txt"
#
# Author: Marat M. Rvachev, 2013
#
# Copyright: free for use, modification and re-use with reference to the author

$inputNeurons = 12;   # The number of input neurons (denoted "N_i" in the article)
$outputNeurons = 3;   # The number of output neurons ("N_o")
$clusterSize = 4;     # The number of synapses in a synaptic cluster ("n_c", default is 4)
$numClusters = 10000; # The number of synaptic clusters on an output neuron ("N_c", default is 10,000)

if ($ARGV[0] > 0){$clusterSize = $ARGV[0]; $numClusters = $ARGV[1]; }

$totalLearningObjectPresentations = 168;  # The total number of learning object presentations (high enough not to matter). Use 240 to reproduce Figure 15(a) results 168
$numTestObjects = 4;  # The number of testing objects
$weakPositiveReward = 0.1;  # The reward for pushing an object off the table
$strongPositiveReward = 0.25; # The reward for eating an apple
$strongNegativeReward = -1;  # Flag to reset excited cluster weights to 0 if negative reward is received
$numClustersToFire = 70;  # The number of excited clusters with the weight at least 1 that make a motor neuron fire ("M", default is 70)
$randomNeuronFiring = 0; # 0: The motor neurons are fired in round robin in the trial firings; 1: random motor neurons are fired in the trial firings (default is 0)
$numSimulations = 1000;  # The total number of simulations to average over (default is 1,000)
$outputFile = "outputFile.txt";  # Default output file

if ($ARGV[0] > 0){$numClustersToFire = $ARGV[2]; $randomNeuronFiring = $ARGV[3]; $numSimulations = $ARGV[4];  $outputFile = $ARGV[5]; }

$verbose = 1;  # Flag for expanded on screen output
$verbose2 = 0; # Second flag for expanded on screen output

if ($verbose || $verbose2) { print "Command line arguments: n_c, N_c, M, randomNeuronFiringFlag, numSimulations, outputFile\n"; }

# Input neuron definitions (this is for illustration, these arrays are not used)
@round =         (0,0,0,0,1,0,0,0,0,0,0,0);   # "x_1" in the paper
@symmetrical =   (0,0,0,0,0,1,0,0,0,0,0,0);   # "x_2"

@hasStemOnTop =  (0,0,1,0,0,0,0,0,0,0,0,0);   # "x_3"
@noStemOnTop =   (0,0,0,1,0,0,0,0,0,0,0,0);   # "x_4"

@smoothSurface = (1,0,0,0,0,0,0,0,0,0,0,0);   # "x_5"
@roughSurface =  (0,1,0,0,0,0,0,0,0,0,0,0);   # "x_6"

@small =         (0,0,0,0,0,0,0,0,0,1,0,0);   # "x_7"
@medium =        (0,0,0,0,0,0,0,0,0,0,1,0);   # "x_8"
@large =         (0,0,0,0,0,0,0,0,0,0,0,1);   # "x_9"

@red =           (0,0,0,0,0,0,1,0,0,0,0,0);   # "x_10"
@yellow =        (0,0,0,0,0,0,0,1,0,0,0,0);   # "x_11"
@green =         (0,0,0,0,0,0,0,0,1,0,0,0);   # "x_12"

# Output neuron definitions (this is for illustration, these arrays are not used)
@eat =             (1,0,0);   # Eat ("y_1")
@pushOffTheTable = (0,1,0);   # Push an object off the table ("y_2")
@doNothing =       (0,0,1);   # Do nothing ("y_3")

# Learning objects that are presented to the subject:
$objects[0] = [1,0,1,0,1,1,1,0,0,1,0,0];  # small red apple
$objects[1] = [0,1,0,1,1,1,0,1,0,0,0,1];  # large yellow stone
$objects[2] = [1,0,1,0,1,1,0,1,0,0,1,0];  # medium yellow apple
$objects[3] = [0,1,0,1,1,1,0,0,1,0,1,0];  # medium green stone 
$objects[4] = [1,0,1,0,1,1,0,1,0,1,0,0];  # small yellow apple
$objects[5] = [0,1,0,1,1,1,0,0,1,0,0,1];  # large green stone
$objects[6] = [1,0,1,0,1,1,1,0,0,0,1,0];  # medium red apple
$objects[7] = [0,1,0,1,1,1,0,1,0,0,1,0];  # medium yellow stone

# Objects used to test if the subject would make correct actions if they were presented:
$testObjects[0] = [1,0,1,0,1,1,0,0,1,0,0,1];  # large green apple
$testObjects[1] = [1,0,1,0,1,1,1,0,0,0,0,1];  # large red apple
$testObjects[2] = [0,1,0,1,1,1,1,0,0,1,0,0];  # small red stone 
$testObjects[3] = [0,1,0,1,1,1,0,1,0,0,1,0];  # medium yellow stone

srand(12345678); # Set the random number seed

for($iSimulation = 1; $iSimulation <= $numSimulations; $iSimulation++){   # Loop over $numSimulations random instances of the subjects

  my $flagPassedAll4Tests, $flagPushedOffApplesAndStones, $flagDidNotLearnOneAnswer;  # Various variables describing performance on the tests

# Hash "clusters" stores the synaptic clusters and their weights (the maximum number of synapses in a cluster in this program is 4).
# Format: %clusters{output neuron #}{input #1}{input #2}{input #3}{input #4} = 1 + weight. The value V of at least 1 means that a cluster 
# exists on the motor neuron "output neuron #" with synapses coming from input neurons #1, #2, #3 and #4; the cluster weight is (V-1).

# Hash "clustersCtr" counts the number of idential clusters on the same output neuron (note such clusters will always have the same weight). Format: 
# $clustersCtr{output neuron #}{input #1}{input #2}{input #3}{input #4} -- the number of clusters on the motor neuron "output neuron #" that
# have synapses coming from input neurons #1, #2, #3 and #4. The counter has base 0, e.g., the value of 1 means there are 2 identical clusters.

  undef %clusters;
  undef %clustersCtr;
  %clusters = {}, %clustersCtr = {};
  generateClusters();  # Randomly generate the synaptic clusters

  my $iMotorNeuronFiring = 0;

  for(my $iLearningTime = 1; $iLearningTime <= $totalLearningObjectPresentations; $iLearningTime++){     # Loop over learning objects, counter with base 1

    my @object = ();
    my $iObjectNum = int(rand(8));             # Randomly select the learning object shown to the subject
    @object = @{$objects[$iObjectNum]};     

    my @firingOutputNeurons = @{getFiringOutputNeurons (\@object)};   # Get array of activated outputs in response to the object
    $flagTrialFiring = 0;   

    if ( $firingOutputNeurons[0] + $firingOutputNeurons[1] + $firingOutputNeurons[2] == 0){ # If no neurons fire, generate a trial firing, random or round-robin
      if ($randomNeuronFiring == 1) {
        $iMotorNeuronFiring = int(rand(3));
      }else{
        $iMotorNeuronFiring++; 
        if ($iMotorNeuronFiring == 3 ) {$iMotorNeuronFiring = 0;}
      }
      $firingOutputNeurons[$iMotorNeuronFiring] = 1;
      $flagTrialFiring = 1;    # Flag indicates this is a trial (non-memorized) firing
    }

    $reward = getReward (\@object, \@firingOutputNeurons);   # Get reward for the action

    updateClusters ($reward, \@object, \@firingOutputNeurons);    # Update synaptic cluster weights with the consequences of rewards

# Various counters for how the subject would respond to the 4 test objects at this point in learning
    my $iCountHadOneFiringOutput = 0;  # Count the number of responses where a single output fired
    my $iCountCorrectAnswers = 0;      # Count the number of correct responses
    my $iCountPushedOffApples = 0;     # Count the number of times an apple was pushed off
    my $iCountAteStones = 0;           # Count the number of times a stone was eaten

    for(my $iTestObject = 0; $iTestObject < $numTestObjects ; $iTestObject++ ) {              # Loop over the test objects
      my @testObject = @{$testObjects[$iTestObject]};
      my $isApple = 0;

      if ($testObject[0] == 1 && $testObject[2] == 1 && $testObject[4] == 1 && $testObject[5] == 1){$isApple = 1;}  # The test object is an apple

      my @testFiringOutputNeurons = @{ getFiringOutputNeurons (\@testObject) };

      if ( ($testFiringOutputNeurons[0] + $testFiringOutputNeurons[1] + $testFiringOutputNeurons[2]) == 1){

        $iCountHadOneFiringOutput++;

        if($isApple == 1 && $testFiringOutputNeurons[0] == 1){    # The subject is eating an apple (correct action)
          $iCountCorrectAnswers++;
        }

        if ($isApple == 0 && $testFiringOutputNeurons[1] == 1){  # The subject is pushing off stone (correct action)
          $iCountCorrectAnswers++;
        }

        if($isApple == 1 && $testFiringOutputNeurons[1] == 1){    # The subject is pushing off apple (incorrect action)
          $iCountPushedOffApples++;
        }

        if($isApple == 0 && $testFiringOutputNeurons[0] == 1){    # The subject is eating a stone (incorrect action)
          $iCountAteStones++;
        }
      }
    }

    my $printOnScreen = ($verbose2 || $verbose &&  $iLearningTime == $totalLearningObjectPresentations);

    if ($printOnScreen){    print "Simulation: $iSimulation, time: $iLearningTime, ";}   

    if($iCountCorrectAnswers == 4){      # If $iCountCorrectAnswers = 4, the subject correctly passed all 4 tests
      $flagPassedAll4Tests = 1;
      if ($printOnScreen){    print "all 4 tests passed correctly";}   
    }else{
      $flagPassedAll4Tests = 0;
      $learningCurveIncorrectCtr[$iLearningTime]++; 
    }

    if($iCountPushedOffApples == 2 &&  $iCountCorrectAnswers == 2){
      $flagPushedOffApplesAndStones = 1;
      if ($printOnScreen){    print "pushed off apples and stones";}  
    }else{
      $flagPushedOffApplesAndStones = 0;
    }

    if($iCountHadOneFiringOutput < 4){
      $flagDidNotLearnOneAnswer = 1;
      if ($printOnScreen){    print "did not learn one answer";}  
    }else{
      $flagDidNotLearnOneAnswer = 0;
    }

    if ($printOnScreen){    print "\n";}   

    $learningCurveTotalTrialsCtr[$iLearningTime]++;

  }  # End loop over learning objects

  if ($flagPassedAll4Tests == 1){ $ctrPassedAll4Tests++;}
  if ($flagPushedOffApplesAndStones == 1){ $ctrPushedOffApplesAndStones++;}
  if ($flagDidNotLearnOneAnswer == 1){ $ctrDidNotLearnOneAnswer++;}
  $ctrSimulations++;
}   # End loop over simulations

$percPassedAll4Tests = sprintf ("%.3f", $ctrPassedAll4Tests / $ctrSimulations * 100);
$percPushedOffApplesAndStones = sprintf ("%.3f", $ctrPushedOffApplesAndStones / $ctrSimulations * 100);
$percDidNotLearnOneAnswer = sprintf ("%.3f", $ctrDidNotLearnOneAnswer / $ctrSimulations * 100);
$percFailedTheRest = 100 - $percPassedAll4Tests - $percPushedOffApplesAndStones - $percDidNotLearnOneAnswer;

$outputMsg = "\nCluster size: $clusterSize synapses, clusters per output neuron: $numClusters, the number of clusters to fire a neuron: $numClustersToFire,
randomNeuronFiring = $randomNeuronFiring, simulations: $ctrSimulations. After $totalLearningObjectPresentations learning object presentations:
% passed all 4 tests: $percPassedAll4Tests, 
% failed (pushed off 2 apples and 2 stones): $percPushedOffApplesAndStones,
% failed (did not learn one answer): $percDidNotLearnOneAnswer,
% failed (other): $percFailedTheRest. 

Learning curve:
(Objects presented) (Incorrect answer on any of the 4 tests, %)\n";

foreach $i (1 .. $#learningCurveTotalTrialsCtr){

  $avgIncorrectOnAnyTests = sprintf ("%.3f", $learningCurveIncorrectCtr[$i] / $learningCurveTotalTrialsCtr[$i] * 100);

  $outputMsg .= "$i $avgIncorrectOnAnyTests\n";

}

print "$outputMsg";

open (FILE, ">>$outputFile");
print FILE "$outputMsg";
close (FILE); 
sleep 2;

exit;

# Randomly generate synaptics clusters
sub generateClusters(){

  for(my $iOutputNeuron = 0; $iOutputNeuron < $outputNeurons ; $iOutputNeuron++ ) {

    for(my $iCluster = 0; $iCluster < $numClusters ; $iCluster++ ) {
      my $i1 = int(rand($inputNeurons));
      my $i2 = int(rand($inputNeurons));
      my $i3 = int(rand($inputNeurons)); 
      my $i4 = int(rand($inputNeurons));

      if ($clusterSize == 3){$i4 = 9999;}                         # Set unused input indexes to 9999
      if ($clusterSize == 2){$i3 = 9999; $i4 = 9999;}
      if ($clusterSize == 1){$i2 = 9999; $i3 = 9999; $i4 = 9999;}  

      if ($clusters{$iOutputNeuron}{$i1}{$i2}{$i3}{$i4} > 0){
        $clustersCtr{$iOutputNeuron}{$i1}{$i2}{$i3}{$i4}++;       # Increment counter for identical clusters
      }

      $clusters{$iOutputNeuron}{$i1}{$i2}{$i3}{$i4} = 1;
    }
  }
  return;
}

# Get memorized output (if any) given an input object
sub getFiringOutputNeurons {
  my @object =  @{ $_[0] };
  my @firingOutputNeurons = (0,0,0);
  my @firingInputs = @{ getFiringInputsOrOutputsIndexes(\@object)};    # Transform @object into array of indexes of firing inputs

  foreach my $iOutputNeuron (0, 1, 2) {
    my $iCountActiveClusters = 0; 
    foreach my $input1 (@firingInputs){
      foreach my $input2 (@firingInputs, 9999){
        foreach my $input3 (@firingInputs, 9999){
          foreach my $input4 (@firingInputs, 9999){
            
            if ($clusters{$iOutputNeuron}{$input1}{$input2}{$input3}{$input4} >= 2){    # $clusters >= 2 -- cluster exists and can drive neuron firing 
              $iCountActiveClusters++;
              $iCountActiveClusters += $clustersCtr{$iOutputNeuron}{$input1}{$input2}{$input3}{$input4};  # account for identical clusters
            } 

          }                                                                    
        }
      }    
    }
    if ( $iCountActiveClusters >= $numClustersToFire){
      $firingOutputNeurons[$iOutputNeuron] = 1;  
    }
  }

  return \@firingOutputNeurons;
}

# Return reward based on actions and the presented object
sub getReward {     # Arguments are @object and @firingOutputNeurons

  my @object = @{ $_[0] };
  my @firingOutputNeurons = @{ $_[1] };
  my $reward = 0;

  if ($object[0] == 1 && $object[2] == 1 && $object[4] == 1 && $object[5] == 1){    # The object is an apple
    if ($firingOutputNeurons[0] == 1) {  # The subject is eating
      $reward = $strongPositiveReward;  # Strong positive reward, 0.25
    } elsif ($firingOutputNeurons[1] == 1 ){  # The subject is pushing off the table 
      $reward = $weakPositiveReward;  # Weak positive reward, 0.1 
    } elsif ($firingOutputNeurons[2] == 1 ){  # The subject is doing nothing 
      $reward = $strongNegativeReward;  # Negative reward flag
    }
  }
  
  if (!($object[0] == 1 && $object[2] == 1 && $object[4] == 1 && $object[5] == 1)){   # The object is a stone
    if ($firingOutputNeurons[0] == 1) {   # The subject is eating
      $reward = $strongNegativeReward; # Negative reward flag
    } elsif ($firingOutputNeurons[1] == 1 ){  # The subject is pushing off the table 
      $reward = $weakPositiveReward;  # Weak positive reward, 0.1
    } elsif ($firingOutputNeurons[2] == 1 ){  # The subject is doing nothing 
      $reward = $strongNegativeReward;  # Negative reward flag
    }
  }
  
  if ($firingOutputNeurons[0] + $firingOutputNeurons[1] + $firingOutputNeurons[2] >= 2){
    $reward = $strongNegativeReward;   # Negative reward if more than 1 neurons fire simultaneously
  }                                          
  return $reward;
}

# Update cluster weights in accordance with the learning rules
sub updateClusters {
  my $reward = $_[0];
  my @object = @{ $_[1] };
  my @firingOutputNeurons = @{ $_[2] };

# If this is a memorized (non-trial) firing and the reward is positive, do not change cluster weights
  if ($flagTrialFiring == 0 && $reward > 0 ){  
    return; 
  }

  my $ctr = 0;
  my $firingOutputNeuronNumber;
  my @firingOutputsIndexes = @{getFiringInputsOrOutputsIndexes (\@firingOutputNeurons)};
  my @firingInputsIndexes = @{getFiringInputsOrOutputsIndexes (\@object) };

  foreach $firingOutputNeuronNumber (@firingOutputsIndexes){
    foreach my $input1 (@firingInputsIndexes){
      foreach my $input2 (@firingInputsIndexes, 9999){
        foreach my $input3 (@firingInputsIndexes, 9999){
          foreach my $input4 (@firingInputsIndexes, 9999){ 
            if ($clusters{$firingOutputNeuronNumber}{$input1}{$input2}{$input3}{$input4} > 0){   # If the cluster exists and was excited
              if ($reward == $strongNegativeReward) {
                $clusters{$firingOutputNeuronNumber}{$input1}{$input2}{$input3}{$input4} = 1;   # reset to 1 if negative reward (1 means the cluster exists but has 0 weight)
              }else{
                $clusters{$firingOutputNeuronNumber}{$input1}{$input2}{$input3}{$input4} += $reward;  # otherwise add the reward amount
              }
            } 
	  }
	}
      }
    }
  }
  return;
}

sub getFiringInputsOrOutputsIndexes{  # The argument is @object in format (1,0,0,1,0,1,...), the output is the list of indexes of active neurons
  my @object = @{ $_[0] };            # in the format (0,3,5,...)
  my @firingList = ();
  my $ctr = 0;

  foreach my $i (@object){
    if ($i == 1){
      push(@firingList, $ctr);
    }
    $ctr++;
  }
  return \@firingList;
}


==> anc/RMCLS_Section_3_2_Model.pl <==
#
# This is perl program "RMCLS_Section_3_2_Model.pl" that simulates the system described in Section 3.2 
# of the article "Neuron as a reward-modulated combinatorial switch and a model of learning behavior", Marat M. Rvachev, 
# Neural Networks 46 (2013) 62-74, DOI: 10.1016/j.neunet.2013.04.010
# http://www.sciencedirect.com/science/article/pii/S0893608013001263
# http://arxiv.org/abs/1109.4140
#
# Command line arguments (the variable names follow the notation of Section 3.2 in the paper): 
# n_c, N_dupl, t, N_noise, n_c_minus_n_learn, n_c_minus_n_recall, N_e, outputFile
#
# When run with various arguments the program produces results in Table 2 and Table 4 in the paper.
# For example, executing "RMCLS_Section_3_2_Model.pl 3 0 1 0 1 1 3 outputFile"
# produces 55, as on line 2, column 6 in Table 4.
# 
# Author: Marat M. Rvachev, 2013
#
# Copyright: free for use, modification and re-use with reference to the author

if ($ARGV[0] > 0){ ($n_c, $N_dupl, $t, $N_noise, $n_c_minus_n_learn, $n_c_minus_n_recall, $N_e, $outputFile) = @ARGV; }

$N_i = 30;   # The number of input neurons
$N_o = 10;   # The number of output neurons
$n_c = 4  unless @ARGV;   # The synaptic cluster size (i.e., the number of synapses in a synaptic cluster)
$maxCreatableClusters = $N_i ** $n_c;  # The maximum number of unique clusters that can be created on an output neuron (including duplicate permutations)  
$N_s_max = 40000;   # The limit on the number of synapses per output neuron

if ($n_c < 4){$N_s_max = 1000000;}   # Effectively remove the maximum synapses limit for cluster size 3 or less 

$maxClustersPerNeuron = $N_s_max  / $n_c;    # $maxClustersPerNeuron is the upper limit on the number of clusters per output neuron

if ($n_c < 4){            # For n_c < 4 generate all possible clusters, for n_c >=4 generate random clusters up to the max number of synapses limitation   
  $randomClusters = 0;    # $randomClusters = 0: synaptic clusters are deterministic and encompass all possible input combinations
}else{                    
  $randomClusters = 1;    # $randomClusters = 1: synaptic clusters are random
}

$N_dupl = 0   unless @ARGV;  # N_dupl: allow (1) or disallow (0) clusters to have two or more synapses from the same input neuron

$n_c_minus_n_learn = 0  unless @ARGV;   # 0: all cluster synapses have to be excited for the cluster to be excited for the purpose of learning; 
                          # 1: one cluster synapse may not be excited for the cluster to be excited for the purpose of learning (n_learn = n_c -  n_c_minus_n_learn in the paper notation)

$n_c_minus_n_recall = 0 unless @ARGV;   # 0: all cluster synapses have to be excited for the cluster to be excited for the purpose of testing; 
                          # 1: one cluster synapse may not be excited for the cluster to be excited for the purpose of testing (n_recall = n_c -  n_c_minus_n_recall in the paper notation)

$N_e = 4 unless @ARGV;       # The number of excited inputs in the input patterns
$t = 1  unless @ARGV;        # The number of times a pattern is shown during training (has to be at least one for training to occur)
$N_noise = 0 unless @ARGV;   # The number of additional random inputs activated during both training and testing. If N_noise = 0 no random inputs are added

$N_p = 1000;                 # The number of training and testing patterns

if ($N_e == 1){               
  $N_p = 30;              
  $sampleAllPatterns = 1;    # For pattern size 1 there are 30 different patterns, sample all of them
}elsif ($N_e == 2){          
  $N_p = 30*29/2; 
  $sampleAllPatterns = 1;    # For pattern size 2 there are 30*29/2 = 435 different patterns, sample all of them
}else{                        
  $sampleAllPatterns = 0;    # For pattern size > 2 randomly generate patterns up to N_p patterns
}

$outputFile = "outputFile.txt" unless  @ARGV;  # Default output file name "outputFile"
$numSimulations = 1;
$verbose = 1;
my $startTime = time();

if ($verbose){ print "Command line arguments: n_c, N_dupl, t, N_noise, n_c_minus_n_learn, n_c_minus_n_recall, N_e, outputFile\n\n";}

srand(123456789);            # Set the random number seed

for($iSimulation = 0; $iSimulation < $numSimulations; $iSimulation++){     # Loop over simulations (the paper results are for $numSimulations = 1)

  %clusters = {}; %clustersCtr = {}, %clustersWt = {}; %subClusters = {};
  @patterns = (); @patternIndexes = (); @correctOutputNeuron = ();
  generateClusters();    # Generate clusters
  generatePatterns();    # Generate patterns

# Training

  for(my $iTrainingPattern = 0; $iTrainingPattern < $N_p ; $iTrainingPattern++ ) {   # Loop over $N_p training patterns

# Generate a trial firing
    my @firingOutputNeurons = (0) x $N_o;
    my $iMotorNeuronFiring = $correctOutputNeuron[$iTrainingPattern]; 

    $firingOutputNeurons[$iMotorNeuronFiring] = 1;
    $flagTrialFiring = 1;
    $reward = 1;
   
    for(my $iTimesTrain = 0; $iTimesTrain < $t; $iTimesTrain++ ) {  # t is the number of times a pattern is shown during training

      my @currentTrainingPattern = @{ $patterns[$iTrainingPattern] };

      for(my $i = 0; $i < $N_noise; $i++ ) {   # Add $N_noise random inputs during learning
        LABEL10:
        my $iInp = int(rand($N_i));
        if ($currentTrainingPattern[$iInp] == 1) {goto LABEL10};
        $currentTrainingPattern[$iInp] = 1;
      }

      my @currentTrainingPatternIndexes = @{ getFiringInputsOrOutputsIndexes(\@currentTrainingPattern) };

      updateClusters ($reward, \@currentTrainingPatternIndexes, \@firingOutputNeurons);    # Update cluster weights

    }
  }

  for(my $iTestingPattern = 0; $iTestingPattern < $N_p ; $iTestingPattern++ ) {  # Loop over testing patterns

     my @currentTestingPattern = @{ $patterns[$iTestingPattern] };

     for(my $i = 0; $i < $N_noise; $i++ ) {     # Add $N_noise random inputs during testing  
       LABEL11:
       my $iInp = int(rand($N_i));
       if ($currentTestingPattern[$iInp] == 1) {goto LABEL11};
       $currentTestingPattern[$iInp] = 1;
     }
     my @currentTestingPatternIndexes = @{ getFiringInputsOrOutputsIndexes(\@currentTestingPattern) };

     my @firingOutputWeights = @{getFiringOutputWeights (\@currentTestingPatternIndexes)};  

     my $firingOutputNeuron = getMaxWeightNeuron (\@firingOutputWeights);

     if ( $firingOutputNeuron == $correctOutputNeuron[$iTestingPattern] ){
       $sumCorrectClass++;
     }else{
       $sumIncorrectClass++;
     }
     $totalTests++;
     $totWtCorr += $firingOutputWeights[ $correctOutputNeuron[$iTestingPattern] ];    # Keep track of output strength for correct and incorrect outputs 
     foreach my $wgt ( @firingOutputWeights ) { $totWtIncorr += $wgt; }
     $totWtIncorr -= $firingOutputWeights[ $correctOutputNeuron[$iTestingPattern] ];
  }

  $cntSimulation++;
}

$percCor = sprintf ("%.3f", $sumCorrectClass/$totalTests*100);
$percIncor = sprintf ("%.3f", $sumIncorrectClass/$totalTests*100);

$corrClassWt = sprintf ("%.3f", $totWtCorr / $totalTests);
$incorrClassWt = sprintf ("%.3f", $totWtIncorr / $totalTests / ($N_o - 1) );
if ( $incorrClassWt > 0) {$corrToIncorrWtRatio = sprintf ("%.2f", $corrClassWt / $incorrClassWt);}

my $endTime = time();
my $time = sprintf("%.0f", $endTime - $startTime);

$clusterCounterNorm = sprintf("%.2f", $globalClusterCounterPerNeuron / factorial($n_c) ) ;

$out = "N_i = $N_i, N_o = $N_o, n_c = $n_c, MaxCreatableCl = $maxCreatableClusters, N_dupl = $N_dupl, n_c_minus_n_recall = $n_c_minus_n_recall, n_c_minus_n_learn = $n_c_minus_n_learn, randomClusters = $randomClusters, N_c(created) = $globalClusterCounterPerNeuron, N_c(created)/(n_c!) = $clusterCounterNorm, N_e = $N_e, N_p = $N_p, SampleAllPatterns = $sampleAllPatterns, t = $t, N_noise = $N_noise, N_simulations = $cntSimulation, time = $time;

\% correct:   $percCor,
\% incorrect: $percIncor, avg output weight for correct class: $corrClassWt, avg output weight for incorrect class: $incorrClassWt, correct to incorrect output weight ratio = $corrToIncorrWtRatio
";

print "$out";

$out =~ s/([^0-9\.]+)/\ /msg;      # Remove non-numbers from output to produce a brief output version

print "Only numbers output:
$out\n";

open (FILE, ">>$outputFile");      # Append abbreviated output version to the output file
print FILE "$out\n";
close (FILE);
sleep 2; 

exit;

sub generateClusters(){            # Generate clusters on the neurons

  for(my $iOutputNeuron = 0; $iOutputNeuron < $N_o; $iOutputNeuron++) {       # Loop over output neurons

    my $i1, $i2, $i3, $i4, $i5, $i6, $i7, $createdClusterCtr;         # This program supports the cluster size up to 7
    $i1 = $i2 = $i3 = $i4 = $i5 = $i6 = $i7 = $createdClusterCtr = 0;

    for(my $iCluster = 0; ($iCluster < $maxCreatableClusters) && ($createdClusterCtr < $maxClustersPerNeuron); $iCluster++ ) {

      if ($randomClusters == 1){
        $i1 = int(rand($N_i));
        $i2 = int(rand($N_i));
        $i3 = int(rand($N_i)); 
        $i4 = int(rand($N_i));
        $i5 = int(rand($N_i));
        $i6 = int(rand($N_i));
        $i7 = int(rand($N_i)); 
      }

      if ($n_c <= 6){$i7 = 9999;}     # Set unused input indexes to 9999
      if ($n_c <= 5){$i6 = 9999;}
      if ($n_c <= 4){$i5 = 9999;}
      if ($n_c <= 3){$i4 = 9999;}
      if ($n_c <= 2){$i3 = 9999;}
      if ($n_c <= 1){$i2 = 9999;}

      if ($N_dupl == 0){               # If $N_dupl == 0 do not create clusters with more than one input from the same neuron
        if ($n_c >= 2) { if ( $i1 == $i2 ){ goto LABEL6; } }
        if ($n_c >= 3) { if ( ($i1 == $i3) || ($i2 == $i3) ){ goto LABEL6; } }
        if ($n_c >= 4) { if ( ($i1 == $i4) || ($i2 == $i4) || ($i3 == $i4) ){ goto LABEL6; } }
        if ($n_c >= 5) { if ( ($i1 == $i5) || ($i2 == $i5) || ($i3 == $i5) || ($i4 == $i5) ){ goto LABEL6; } }
        if ($n_c >= 6) { if ( ($i1 == $i6) || ($i2 == $i6) || ($i3 == $i6) || ($i4 == $i6) || ($i5 == $i6) ){ goto LABEL6; } }
        if ($n_c >= 7) { if ( ($i1 == $i7) || ($i2 == $i7) || ($i3 == $i7) || ($i4 == $i7) || ($i5 == $i7) || ($i6 == $i7) ){ goto LABEL6; } }

      }

# Cluster format: $clusters{output neuron #} {input1#,input2#,input3#,input4#,input5#,input6#,input7#} 

      if ($clusters{$iOutputNeuron}{"$i1" .','. "$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"} > 0){
        $clustersCtr{$iOutputNeuron}{"$i1" .','. "$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"}++;   # Counter of identical clusters (base 0)
      }

      $clusters{$iOutputNeuron}{"$i1" .','. "$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"} = 1;     # $clusters{}{} == 1 means a cluster exists

      $createdClusterCtr++;

      if ( $iOutputNeuron == 0 && $iSimulation == 0) {$globalClusterCounterPerNeuron++;}
			      
      if ( $n_c_minus_n_recall == 1 || $n_c_minus_n_learn == 1 ){
	if ( $clustersCtr{$iOutputNeuron}{"$i1" .','. "$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"} == 0){  
          my $i = "$i1" .','. "$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7" .'|';

          $subClusters{$iOutputNeuron}{"$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"} .= "$i"; # @subClusters holds strings of clusters they are part of
          $subClusters{$iOutputNeuron}{"$i1" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"} .= "$i"; 
          $subClusters{$iOutputNeuron}{"$i1" .','. "$i2" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"} .= "$i"; 
          $subClusters{$iOutputNeuron}{"$i1" .','. "$i2" .','. "$i3" .','. "$i5" .','. "$i6" .','. "$i7"} .= "$i"; 
          $subClusters{$iOutputNeuron}{"$i1" .','. "$i2" .','. "$i3" .','. "$i4" .','. "$i6" .','. "$i7"} .= "$i"; 
          $subClusters{$iOutputNeuron}{"$i1" .','. "$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i7"} .= "$i"; 
          $subClusters{$iOutputNeuron}{"$i1" .','. "$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6"} .= "$i"; 
        }
      }

      LABEL6:
      if ($randomClusters == 0){    # If clusters are non-random increment the input indexes (max supported cluster size is 4 for non-random clusters)
        $i1++; 
        if ( $i1 == $N_i ) {
          $i1 = 0; $i2++;
          if ( $i2 == $N_i ) { 
            $i2 = 0; $i3++;
            if ( $i3 == $N_i ) { 
              $i3 = 0; $i4++;
              if ( $i4 == $N_i ) { 
                $i4 = 0; 
	      }
	    }
	  }
	}
      }
    }
  }
  return;
}

sub generatePatterns{     # Generate input patterns

# First generate non-random patterns

  my @allCreatablePatterns;
  if($sampleAllPatterns == 1){        
    my $i1 = $i2 = $i3 = $i4 = 0;              # Sampling all possible patterns is supported for pattern size up to 4
    for(my $iPattern = 0; $iPattern < $N_i ** $N_e; $iPattern++ ) {

      my @currentPattern = (0) x $N_i;
      $currentPattern[$i1] = 1;

      if ($N_e > 1){$currentPattern[$i2] = 1;}
      if ($N_e > 2){$currentPattern[$i3] = 1;}
      if ($N_e > 3){$currentPattern[$i4] = 1;}   

      my $sum = 0; $sum += $_ for (@currentPattern);

      if ($sum == $N_e) {                          # Only create patterns that have size $N_e
        foreach my $createdPattern (@allCreatablePatterns) {
          if ( join('',@$createdPattern) eq join('',@currentPattern) ) {goto LABEL4;}      # Do not create duplicate patterns
        }
        push(@allCreatablePatterns, \@currentPattern);
      }
 
      LABEL4:
      $i1++; 
      if ( $i1 == $N_i ) {
        $i1 = 0; $i2++;
        if ( $i2 == $N_i ) { 
          $i2 = 0; $i3++;
          if ( $i3 == $N_i ) { 
            $i3 = 0; $i4++;
            if ( $i4 == $N_i ) { 
              $i4 = 0; 
            }
          }
        }
      }
    }
    shuffleArr(\@allCreatablePatterns);                # Randomly shuffle the pattern order
  }

# Generate random patterns and assign patterns to classes

  my $ctrOutputClass = 0, $ctrObj = 0;

  for(my $iPattern = 0; $iPattern < $N_p; $iPattern++ ) {

    my @currentPattern = (0) x $N_i;

    if($sampleAllPatterns == 0){
      LABEL3:
      @currentPattern = (0) x $N_i;

      for(my $i = 0; $i < $N_e; $i++ ) {
        LABEL2:
        my $iInp = int(rand($N_i));
        if ($currentPattern[$iInp] == 1) {goto LABEL2};
        $currentPattern[$iInp] = 1;
      }

      foreach my $createdPatternIndexes (@patternIndexes) {
        my @currentPatternIndexes = @{ getFiringInputsOrOutputsIndexes(\@currentPattern) };
        if ( join(',',@$createdPatternIndexes) eq join(',',@currentPatternIndexes) ) {goto LABEL3;}  # Do not create duplicate patterns
      }
    }else{
      @currentPattern =  @{ $allCreatablePatterns[$ctrObj] };       # For non-random patterns cycle over the patterns created earlier
      $ctrObj++;
      if( $ctrObj == $#allCreatablePatterns + 1) {$ctrObj = 0;}
    }

    $patterns[$iPattern] = [ @currentPattern ];                     # @pattern stores the patterns in the format (0,1,1,0,1,...)
    my @tempArray = @{ getFiringInputsOrOutputsIndexes(\@currentPattern) };
    $patternIndexes[$iPattern] = [ @tempArray ];                    # @patternIndexes stores the indexes of the firing neurons in the patterns in the format (1,2,4,..)

    $correctOutputNeuron[$iPattern] = $ctrOutputClass;              # @correctOutputNeuron stores the classification of patterns into outputs
    $ctrOutputClass++;
    if ($ctrOutputClass == $N_o) {$ctrOutputClass = 0;}
  }
}

sub updateClusters {    # Update clusters with rewards
  my $reward = $_[0];
  my @firingInputIndexes = @{ $_[1] };
  my @firingOutputNeurons = @{ $_[2] };  

  if ($flagTrialFiring == 0 && $reward > 0 ){
    return; 
  }

  my @firingOutputIndexes = @{getFiringInputsOrOutputsIndexes (\@firingOutputNeurons) };

  my @iter1 = @firingInputIndexes, @iter2 = @firingInputIndexes, @iter3 = @firingInputIndexes, @iter4 = @firingInputIndexes;
  my @iter5 = @firingInputIndexes, @iter6 = @firingInputIndexes, @iter7 = @firingInputIndexes;

  if( $n_c <=6 ) { @iter7 = (9999); }  
  if( $n_c <=5 ) { @iter6 = (9999); }
  if( $n_c <=4 ) { @iter5 = (9999); }
  if( $n_c <=3 ) { @iter4 = (9999); }
  if( $n_c <=2 ) { @iter3 = (9999); }  
  if( $n_c <=1 ) { @iter2 = (9999); }

  foreach my $iFiringOutputNeuron (@firingOutputIndexes){      # Loop over firing output neurons and firing input neurons
    my $updatedClusters = "";
    foreach my $i1 (@iter1){
      foreach my $i2 (@iter2){
        foreach my $i3 (@iter3){
          foreach my $i4 (@iter4){
            foreach my $i5 (@iter5){
            foreach my $i6 (@iter6){
            foreach my $i7 (@iter7){
              if ($clusters{$iFiringOutputNeuron}{"$i1" .','. "$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"} > 0){
                my $i = "$i1" .','. "$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7";
                if ( !($updatedClusters =~ m/$i/) ){              # Add reward if the cluster has not been added reward for before
                  $clustersWt{$iFiringOutputNeuron}{"$i"} += $reward;  
                  $updatedClusters .=  "$i" . '|';
		}
	      }

	      if ( $i1 == $iter1[0] && $subClusters{$iFiringOutputNeuron}{"$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"} > 0 && $n_c_minus_n_learn == 1 ) {
                my @bigClusters = split( '\|', $subClusters{$iFiringOutputNeuron}{"$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"});
		foreach my $bigCluster ( @bigClusters ){
                    if ( !($updatedClusters =~ m/$bigCluster/) ){
                      $clustersWt{$iFiringOutputNeuron}{$bigCluster} += $reward;    # Add reward if cluster can learn with only a subcluster excited
                      $updatedClusters .= $bigCluster . '|';
		    }
		  }
	      }
	    }            
	  }
	  }
	  }
	}
      }
    }
  }
  return;
}

sub getFiringOutputWeights {     # Get weights of output neurons given an input pattern
  my @firingInputIndexes =  @{ $_[0] }; 
#  printArr (\@firingInputIndexes);

  my @firingOutputNeurons =  (0) x $N_o;
  my @outputWeight = (0) x $N_o;

  my @iter1 = @firingInputIndexes, @iter2 = @firingInputIndexes, @iter3 = @firingInputIndexes, @iter4 = @firingInputIndexes;
  my @iter5 = @firingInputIndexes, @iter6 = @firingInputIndexes, @iter7 = @firingInputIndexes;

  if( $n_c <=6 ) { @iter7 = (9999); }  
  if( $n_c <=5 ) { @iter6 = (9999); }
  if( $n_c <=4 ) { @iter5 = (9999); }
  if( $n_c <=3 ) { @iter4 = (9999); }
  if( $n_c <=2 ) { @iter3 = (9999); }  
  if( $n_c <=1 ) { @iter2 = (9999); }

  foreach my $iOutputNeuron (0..$#firingOutputNeurons) {    # Loop over output neurons and firing input neurons
    my $updatedClusters = "";
    my $iCountClusters = 0; 
    foreach my $i1 (@iter1){
      foreach my $i2 (@iter2){
        foreach my $i3 (@iter3){
          foreach my $i4 (@iter4){
          foreach my $i5 (@iter5){
          foreach my $i6 (@iter6){
          foreach my $i7 (@iter7){

            my $i = "$i1" .','. "$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7";            
            if ($clusters{$iOutputNeuron}{"$i1" .','. "$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"} >= 1){ 
                if ( !($updatedClusters =~ m/$i/) ){
                  $outputWeight[$iOutputNeuron] += ($clustersCtr{$iOutputNeuron}{"$i"} + 1) * $clustersWt{$iOutputNeuron}{"$i"};
                  $updatedClusters .=  "$i" . '|';
		}
	    }

            if ( $i1 == $iter1[0] && $subClusters{$iOutputNeuron}{"$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"} > 0  && $n_c_minus_n_recall == 1 ) {

               my @bigClusters = split( '\|', $subClusters{$iOutputNeuron}{"$i2" .','. "$i3" .','. "$i4" .','. "$i5" .','. "$i6" .','. "$i7"});

		foreach my $bigCluster ( @bigClusters ){
                    if ( !($updatedClusters =~ m/$bigCluster/) ){
                      $outputWeight[$iOutputNeuron] += ($clustersCtr{$iOutputNeuron}{$bigCluster} + 1) * $clustersWt{$iOutputNeuron}{$bigCluster};
                      $updatedClusters .= $bigCluster . '|';
		    }
		  }
	      }                                       
          }}}}
        }
      }
    }
  }
  return \@outputWeight;
}

sub getReward {     # In Section 3.2 reward during learning is always 1
  return 1;
}

sub getFiringInputsOrOutputsIndexes{   # Convert an array of the type (0, 1, 0, 1, 1, ...) into an array of the indexes of 
                                       # the values that are equal to 1 of the type (1, 3, 4, ...)
  my @object = @{ $_[0] };
  my @firingList = ();
  my $ctr = 0;

  foreach my $i (@object){
    if ($i == 1){
      push(@firingList, $ctr);
    }
    $ctr++;
  }
  return \@firingList;
}

sub getMaxWeightNeuron {    # Get the neuron with max weight                               
  my @myarray = @{ $_[0] }; 
  my $maxval = $myarray[0];

  foreach my $i ( 0..$#myarray ){
    if ($maxval < $myarray[$i]){
      $maxval = $myarray[$i];
    }
  }

  my @indexArr;

  foreach my $i ( 0..$#myarray ){
    if ($maxval == $myarray[$i]){
      push (@indexArr, $i);
    }
  }
  
  my $iPick = int(rand($#indexArr + 1));   # If more than one neuron has the same max weight pick one randomly
  return $indexArr[$iPick];
}


sub shuffleArr {          # Randomly shuffle elements of an array
    my $array = shift;
    my $i;
    for ($i = @$array; --$i; ) {
        my $j = int rand ($i+1);
        next if $i == $j;
        @$array[$i,$j] = @$array[$j,$i];
    }
}


sub printArr {            # Print an array with a separator
  my @myArray = @{ $_[0] };   
  my $sep = $_[1];
    for (my $i = 0; $i < @myArray; $i++) {
      print "$myArray[$i]";
      print "$sep";
     }
  print"\n";
}

sub factorial {
  my ($n) = @_;

  if ($n < 2) {
    return $n;
  }
  else {
    return $n * factorial($n-1);
  }
}


==> anc/run_RMCLS.txt <==
# Instructions to produce the results discussed in Section 6 of the article
# "Neuron as a reward-modulated combinatorial switch and a model of learning behavior", Marat M. Rvachev, 
# Neural Networks 46 (2013) 62-74

# Figure 15(a) and page 72, 3rd and 4th paragraphs (note the published results for this figure used 
# $totalLearningObjectPresentations = 240 instead of the default 168 in RMCLS.pl):

RMCLS.pl 4 10000 70 1 1000 Fig15a_red.txt
RMCLS.pl 4 10000 70 0 1000 Fig15a_green.txt
RMCLS.pl 4 10000 1 0 1000 Fig15a_blue.txt

# Figure 15(b) and page 72, last paragraph
# (note that 48 = 4 * 12, 576 = 4 * 12^2,  6912 = 4 * 12^3,  82944 = 4 * 12^4):

RMCLS.pl  1 48 6 0 1000 Fig15b_black.txt
RMCLS.pl  2 576 34 0 1000 Fig15b_red.txt
RMCLS.pl  3 6912 155 0 1000 Fig15b_green.txt
RMCLS.pl  4 82944 620 0 1000 Fig15b_blue.txt

# Other quoted results can be reproduced with appropriate command line arguments
